Detecting Is Not Counting: CountScan and the Limits of Certifying Watermark Matches

Writing assistants can watermark the words they suggest. In an audit, when a school or publisher asks the provider of such an assistant about a submitted report, the provider checks how many positions of a passage match tokens its service returned, without having retained request logs. A watermark test shows that such matches exist, not how many. We introduce CountScan, a scan that turns per-token watermark evidence into lower bounds on the number of matches, valid for every passage at once and after key-blind editing by the writer, at a cost logarithmic in the text length. Since different hidden histories can release the same text with different numbers of matches, no valid count can certify more than they all share. In explicit models of the writing interface, in which the writer may request, retry and discard suggestions, retain their own draft and edit under a request cap, we compute this limit exactly and show that a variant of CountScan attains it. In simulations it stays valid and, under a hard history, certifies at least 2.5% of the positions in 100% of documents with 10^4 positions.

==> anc/README.txt <==
CountScan ancillary material, prepared 2026-10-26

calibrator_reference.py: Python standard-library implementation of C1
(truncation 2.5, hedging weight 0.5) and the trimmed count for one interval.
No dependency installation is required. This is a reference extraction,
not the full codebase and not a rerun of the published experiments.

countscan_protocol_records.json: selected fields from the original locally
frozen holdout and baseline protocols, their original SHA-256 hashes, and
amendment information. Original records and experimental results were not
modified. Extracts are newly prepared release artifacts; their hashes will
differ from the hashes of the original full records.

The holdout record has no top-level creation timestamp. The baseline record
and amendments have self-recorded UTC timestamps. None is an independently
timestamped public registration. These files do not independently prove
when the protocols were fixed. Full traces and secret keys are not included.


==> anc/calibrator_reference.py <==
"""CountScan reference functions, Python standard library only.

C1 matches sim.ell_trunc(p, 0.5, 2.5) in the experimental code.
This file was extracted for the arXiv release, not used to rerun the experiments.
It is not the full generation, masking, scanning, or baseline pipeline.
"""
from math import expm1, fsum, isfinite, log, log1p


def c1_log_evidence(p):
    """Log of the hedged C1 e-value for a pivot in [0, 1]."""
    if not isfinite(p) or not 0 <= p <= 1:
        raise ValueError("p must be finite and in [0, 1]")
    x = 2.5 if p == 0 else min(-log(p), 2.5)
    return log1p(0.5 * (x / (-expm1(-2.5)) - 1.0))


def trimmed_bound(log_evidence, threshold):
    """Return min{j >= 0: sum(ell) - Top_j(ell) < threshold}.

    Inputs must be finite. Threshold must be positive. Comparisons at exact
    floating-point boundaries may depend on summation precision.
    """
    values = list(log_evidence)
    if not isfinite(threshold) or threshold <= 0:
        raise ValueError("threshold must be finite and positive")
    if any(not isfinite(x) for x in values):
        raise ValueError("log-evidence values must be finite")
    total = fsum(values)
    if total < threshold:
        return 0
    positive = sorted((x for x in values if x > 0), reverse=True)
    removed = []
    for j, x in enumerate(positive, 1):
        removed.append(x)
        if total - fsum(removed) < threshold:
            return j
    raise ArithmeticError("Numerical cancellation prevented threshold crossing")


==> anc/countscan_protocol_records.json <==
{
  "scope": "Protocol extracts prepared for the arXiv release on 2026-10-26; not the original full records.",
  "timing_limit": "These are locally frozen and hashed protocols, not independently timestamped public registrations. Hashes identify original files but do not independently establish their creation times.",
  "artifacts_not_included": [
    "secret keys",
    "full generation traces",
    "full original protocol files",
    "complete experimental codebase"
  ],
  "calibrator": {
    "name": "C1",
    "g": "min(-log(p), 2.5)/(1-exp(-2.5))",
    "lambda": 0.5,
    "log_evidence": "log1p(0.5*(g-1))",
    "normalization": "Integral of min(-log(p),b) over [0,1] equals 1-exp(-b)."
  },
  "records": [
    {
      "study": "loop-free holdout",
      "original_filename": "prereg_13.json",
      "original_sha256": "292d14540506a8edd7128a71f0cc279fc11765a2326b27596d7b108cff81fc8f",
      "protocol_extract": {
        "status": "FROZEN_BEFORE_ANY_GENERATION",
        "sampling_sha256": "147abc067b505be59505059ef750da93766d41f1db98fb7868177c3cbded2352",
        "models": {
          "opt": "facebook/opt-1.3b",
          "qwen": "Qwen/Qwen2.5-1.5B"
        },
        "model_revisions": {
          "opt": "3f5c25d0bc631cb57ac65913f76e22c2dfb61d62",
          "qwen": "8faed761d45a263340a0528343f099c05c9a4323"
        },
        "temperatures": [
          1.0,
          0.7
        ],
        "generation_rule": "Per document, seen contains contexts already used at a WATERMARKED step, including prompt-containing contexts. If context not in seen: W=argmax_v log(U[c,v])/pi[v], add context, wm_t=1. Otherwise sample W from pi with independent per-document NumPy Generator seed 20261301+10000000*cell_index+prompt_index; wm_t=0. pi=softmax(logits/T), T in {1.0,0.7}, no top-k/top-p, 1000 new tokens.",
        "labels": "Key-wide history of ALL watermarked steps under each fresh key, including pilot and archived incomplete runs; wm_t=0 steps excluded",
        "masking": "Drop first4; contexts counted among t>=4 as unchanged TASK11; an unwatermarked fallback step can survive if its earlier use was among first4, so no all-retained-theta1 assertion",
        "replacement_seed": "SeedSequence([20261301, cell_index, prompt_index, 1]), separate from fallback-sampling Generator",
        "editing_seed": "Task11 unchanged: 20261101+1000000*cell_index+1000*prompt_index+edit_index+(10000000 if mixed else 0)",
        "R1": {
          "human_gates": "TASK12b G1..G5 unchanged",
          "structure_seed": "20261302+cell_index",
          "structure_replicates": 2000,
          "edit_null_gate": "deduplicated max(ECDF-p)<=.01 for all four edits",
          "mixed_gate": "every Wilson lower<=.05",
          "edits_rate": 0.2,
          "edited_documents": 300,
          "mixed_documents": 500,
          "history": "key-wide"
        },
        "R2": {
          "Q0_max_mean_dropped": 0.2,
          "bootstrap_seed": 20261303,
          "bootstrap_resamples": 1000,
          "calibrators": [
            [
              "G1",
              0.2
            ],
            [
              "G1",
              0.5
            ],
            [
              "G1",
              0.8
            ],
            [
              "C1",
              0.5
            ]
          ],
          "threshold": "log(1000/.05)",
          "segment_lengths": [
            64,
            128,
            256,
            512
          ],
          "segments": "contiguous retained original-coordinate runs; never bridge masking gaps",
          "decision": "same-calibrator q*>=.35 AND d128>=.2 main; .2<=q*<.35 localization+proportion; q*<.2 not main; prefer passing main calibrator then highest q*, tie d128; unmatched preset gap reported",
          "secondary": "mean d/1000 at BOTH temperatures, ALL calibrators regardless of tier; compare TASK11/13 for all calibrators, not only selected best"
        },
        "numeric_backend": "FP32 eval model weights, float64 logits softmax and PRF values; GPU sort with CPU NumPy cumulative sums for exact reference bootstrap; GPU integer-count weighted KS, equivalence fixtures"
      },
      "operational_amendments": [
        {
          "original_filename": "001_throughput_only.json",
          "original_sha256": "995c74f5e91baa23247e44aefc4ec473d5d837b7edddc028f67f574207667dab",
          "recorded_UTC": "2026-10-25T05:45:01.598911+00:00",
          "statistical_rules_changed": false,
          "summary": "Removal of a CPU throughput throttle; no statistical-rule changes."
        }
      ],
      "source_extract": {
        "name": "PG-19 train; disjoint book pools for prompts and human text",
        "repository": "https://github.com/google-deepmind/pg19",
        "revision": "b0e1f2925359688af19f8784c23c3deeda52d3ea"
      },
      "recorded_UTC": null,
      "recorded_UTC_note": "The original holdout protocol contains no top-level creation timestamp; no timestamp is inferred from file modification times."
    },
    {
      "study": "same-document baseline comparison",
      "original_filename": "prereg_14.json",
      "original_sha256": "bd4487631c4db4d079826345d1f0ef7b4c5f6174fee6e2ee32ce0b76ef6d1d1c",
      "protocol_extract": {
        "written_UTC": "2026-10-25T09:25:53.111331+00:00",
        "methods": {
          "ours": {
            "calibrators": [
              [
                "G1",
                0.2
              ],
              [
                "G1",
                0.5
              ],
              [
                "C1",
                0.5
              ]
            ],
            "C1_tau": 2.5,
            "threshold": "log(n_final/alpha)",
            "reporting": "unchanged sim.report_intervals; disjoint maximizing sum d; retained-sequence lengths32..512; skip only if exact maximum-subarray sum<c (no possible report)"
          },
          "FissionGuard": {
            "parameters": "Unchanged fissionguard.py defaults, rho=.5; lengths32..256; online SAFFRON",
            "seed": "20261401+1000*cell_index+doc_index; fresh RNG with same seed for every edit/alpha/eta"
          },
          "Gamma": "Gamma.sf(sum(-log P_retained), shape=n_retained); empty p=1",
          "alpha": [
            0.05,
            0.1
          ],
          "eta": [
            0.25,
            0.5
          ]
        },
        "coordinates": {
          "testing": "Both interval methods operate on TASK13 retained-position sequence. Lengths, partial-conjunction counts, and purity use retained positions; removed positions are not falsely counted as reported.",
          "threshold_n": "Original final document length, including removed positions, exactly TASK13",
          "boundary": "Map retained report endpoints back to original token coordinates. True generated block [350,350+edited_middle_length-1]. Max raw-span overlap, tie earliest start/end; no overlapping report -> missing errors, never zero.",
          "coverage": "Primary pooled recovered theta1 / ALL original-coordinate key-wide theta1 (TASK13 first4 labels zero), including removed positions in denominator; also report retained-denominator and macro coverage. Pairwise S1 uses primary coverage.",
          "D3_labels": "Zero for human-null, as TASK13 R1; no label-based D3 comparison statement"
        },
        "metrics": {
          "primary": "Coverage and purity ratio-of-sums as E9; reports mean; FDR mean FDP (empty reports FDP=0); any-false document fraction; certified=sumd/total original theta1; boundary median Q1 Q3 conditional on overlapping report",
          "zero_denominators": "Undefined coverage/purity/certified -> null with valid bootstrap count; empty reports do not get purity=0",
          "D2": "Gamma rate; ours whole d>=1 and mean d/1000; FG any-report and coverage",
          "D3": "Any-report and Gamma rejection rates"
        },
        "uncertainty": {
          "document_bootstrap_resamples": 1000,
          "seed": 20261402,
          "shared_indices": "One500-document index matrix reused for all cells/configurations/metrics and S1 pairing",
          "CI": "95% percentile; Wilson z1.96 for document rates; conditional on observed source books/keys; no cross-cell independence or joint multiplicity guarantee"
        },
        "statements": {
          "S1": "D1 unedited; T1.0; alpha.05; eta.25; C1 minus FG pooled coverage, paired bootstrap lower>0",
          "S2": "Same configurations: observed ours any-false<=.05; report Wilson upper; upper<=.05 additionally reported, not substituted as the gate",
          "other": "All other comparisons descriptive; report all configurations and failures"
        },
        "diagnostics": {
          "E1": "Retained theta1 positions in D2 binned by generation entropy terciles per cell; fixed empirical cuts np.quantile1/3,2/3, ties go right; G1/.5 and C1/.5; qc128 at log(1000/.05), compare with d/128 on original-coordinate nonoverlapping contiguous retained128 segments grouped by mean entropy; hold bins fixed in paired document bootstrap",
          "E2": "Original wm_t=1 AND mask ceiling; per-cell share and d/ceiling ratio-of-sums plus macro ratio for all3 calibrators and both alpha; no claim it is a bound"
        },
        "E8": {
          "layouts": [
            "Contiguous",
            "Random",
            "Gapped",
            "Alternating"
          ],
          "K": 16,
          "eta": 0.25,
          "alpha": 0.1,
          "repetitions": 200,
          "seed": "10000*16+1000*layout_index+replicate; original E8 RNG ordering",
          "reference": {
            "Contiguous": [
              0.0002,
              0.931,
              0.966,
              0.952
            ],
            "Random": [
              0.0002,
              0.906,
              0.922,
              0.734
            ],
            "Gapped": [
              0.0005,
              0.878,
              0.942,
              0.906
            ],
            "Alternating": [
              0.0004,
              0.723,
              0.803,
              0.871
            ]
          },
          "reference_fields": [
            "FDR",
            "power",
            "coverage",
            "purity"
          ],
          "max_absolute_error": 0.003,
          "source": "https://arxiv.org/html/2610.11625#S4.T1",
          "old_results": "Only read for provenance; reproduce afresh, FG rows only"
        },
        "operational_policy": "CPU-only, local, 2 workers and one numeric thread each, nice19. Never modify old code/results. Any necessary operational fix requires append-only amendment with old/new code hashes, not statistical retuning."
      },
      "operational_amendments": [
        {
          "original_filename": "001_json_scalars.json",
          "original_sha256": "19b1d96abe1f47083d152ff85027e1ab8827c6e72c35b6cf6799cb11f9a1a082",
          "recorded_UTC": "2026-10-25T09:28:23.635225+00:00",
          "statistical_rules_changed": false,
          "summary": "JSON serialization of NumPy scalar values; no sampling, method, parameter, metric, gate or seed changes."
        }
      ]
    }
  ]
}

